Search for the Higgs Boson Decays to a Photon and Two Leptons with Low Dilepton Invariant Mass

A search for a Higgs boson decay $H\to\gamma^*\gamma\to\ell\ell\gamma$ is presented. The analysis is performed using proton-proton collision data recorded by the CMS detector at the CERN LHC at a centre-of-mass energy of 8 TeV, corresponding to an integrated luminosity of 19.7 fb$^{-1}$. The selected events have an opposite-sign muon or electron pair and a high transverse momentum photon. No excess above background has been found in the three-body invariant mass range $120<m_{\ell\ell\gamma}<150$ GeV, and limits have been derived for the Higgs boson production cross section times branching fraction for the $H\to\gamma^*\gamma\to\ell\ell\gamma$ decay, where the dilepton invariant mass is less than 20 GeV. For a Higgs boson with $m_H=125$ GeV, a $95\%$ confidence level (CL) exclusion observed (expected) limit is 6.7 ($5.9^{+.2.8}_{-1.8}$) times the standard model prediction. Additionally, a search for $H\to(J/\Psi)\gamma\to\mu\mu\gamma$ process is presented, and an upper limit at $95\%$ CL on the branching fraction of the $H\to(J/\Psi)\gamma$ decay for the 125 GeV Higgs boson is set at $1.5\times10^{-3}$.

==> diag/make.sh <==
#!/bin/bash

pdflatex pdf-diag.tex
for a in `ls *mp`; do mpost $a; done
pdflatex pdf-diag.tex

echo '   ** ** Cropping it'
pdfcrop pdf-diag.pdf cropped.pdf

echo '   **  ** And burst split into indivisual pages'
pdftk cropped.pdf burst


==> getPlots.sh <==
#!/bin/bash

verMu="v98-mu"
#verMu="v96-mu-rochJan22"
verEl="v98-el"

cutDef=9
usage()
{
cat <<EOF
usage: $0 ver options
This script copies all images needed fo the paper

ver = version of the plots, like v96-mu-rochJan22

OPTIONS:
   -b   Run on baja
EOF
}

while getopts "b" opt; do
    case $opt in
	b)
	    baja=true
	    ;;
	\?)
	    echo "Invalid option: -$OPTARG" >&2
	    usage
	    exit
	    ;;
    esac
done

imgPathBaja='/var/www/sync-tier3/zgamma/dalitz/'
imgPathLeno='/home/andreypz/workspace/sync-tier3/zgamma/dalitz/'

if [ $baja ]
then
    imgPath=$imgPathBaja
else
    imgPath=$imgPathLeno
fi



for lep in "Mu" "El"
do
    case $lep in
	Mu)
	    ver=$verMu
	    Main="Main"
	    ;;
	El)
	    ver=$verEl
	    Main="Dale"
	    ;;
    esac

    echo Options: $ver $cut $baja
    pwd=$PWD

    #for a in `ls ${imgPathMu}/${ver}_cut${cut}/`
    for sub in "sign"
    #for sub in "sign" "data" "vbf"
    do
	case $sub in
	    sign)
		subdir2="Sig"
		;;
	    data)
		subdir2="Data"
		;;
	    vbf)
		subdir2="VBF"
		;;
	    \?)
		echo "Invalid path: " $sub
		exit
		;;
	esac

	echo ${sub} "${sub^}"

	for a in `ls ./figs/$lep/${sub}`
	do
	    #echo $a
	    a1=${a: -7}

	    cut=`echo ${a1//[^0-9]/}`
	    #echo cut number = $cut

	    fname="${imgPath}/${ver}_cut${cut}/Main-${subdir2}/$a"
	    #cp ${imgPathMu}/${ver}_cut${cut}
	    if [ ! -e "$fname" ]
	    then 
		echo 'Main - not' 
		fname="${imgPath}/${ver}_cut${cut}/Dale-${subdir2}/$a"
		if [ ! -e "$fname" ]
		then 
		    echo 'Dale - not' 
		    echo "$fname trully does not exist!"
		else   cp $fname ./figs/${lep}/${sub}
		fi
	    else   cp $fname ./figs/${lep}/${sub}
	    fi

	done

    done

done


#
#for a in `ls -1 ./figs/Mu/best_fit*`
#do
#    #echo $a
#    b=`basename $a`
#    #echo $b
#
#    fname="${imgPath}/fits-${verMu}/BestFits/$b"
#    if [ -e "$fname" ]
#    then
#	cp $fname ./figs/Mu/
#    else
#	echo "$fname does not exist!"
#    fi
#done

